Chemical abundance of LINER galaxies -- Metallicity calibrations based on SDSS-IV MaNGA

The ionizing source of Low Ionization Nuclear Emission Regions (LINERs) is uncertain. Because of this, an empirical relation to determine the chemical abundances of these objects has not been proposed. In this work, for the first time, we derived two semi-empirical calibrations based on photoionization models to estimate the oxygen abundance of LINERS as a function of the $N2$ and $O3N2$ emission-line intensity ratios. These relations were calibrated using oxygen abundance estimations obtained by comparing the observational emission-line ratios of 43 LINER galaxies (taken from the MaNGA survey) and grids of photoionization models built with the {\sc Cloudy} code assuming post-Asymptotic Giant Branch (post-AGB) stars with different temperatures. We found that the oxygen abundance of LINERs in our sample is in the $\rm 8.48 <~ 12+log(O/H) <~ 8.84$ range, with a mean value of $\rm 12+\log(O/H)=8.65$. We recommend the use of the $N2$ index to estimate the oxygen abundances of LINERs, since the calibration with this index presented a much smaller dispersion than the $O3N2$ index. In addition, the estimated metallicities are in good agreement with those derived by extrapolating the disk oxygen abundance gradients to the centre of the galaxies showing that the assumptions of the models are suitable for LINERs. We also obtained a calibration between the logarithm of the ionization parameter and the [OIII]/[OII] emission-line ratio.

==> log.py <==
#!/usr/bin/python
import numpy as np
import matplotlib.pyplot as plt 
import scipy as sp
import matplotlib as mpl
from pylab import *
import re
import os, glob
from scipy.stats.stats import pearsonr as rp
import scipy.odr as od 

plt.rcParams['xtick.labelsize'] = 22
plt.rcParams['ytick.labelsize'] = 22


# FOR ODR
def f(B, x):
    '''Linear function y = m*x + b'''
    # B is a vector of the parameters.
    # x is an array of the current x values.
    # x is in the same format as the x passed to Data or RealData.
    #
    # Return an array in the same format as y passed to Data or RealData.
    return B[0]*x + B[1]



fig = plt.figure(figsize=(10,10))
x,y,xer,yer=np.loadtxt('log.txt',unpack=True)   # lendo o arquivo oli.txt

plt.errorbar(x,y,xerr=xer,yerr=yer,ls='None') # plotando as barras de erro
plt.plot(x,y,'bo') # plotando as bolinhas vermelhas no grafico

r,p=rp(x,y)  # fazendo uma regressao de pearson
(a,b)=np.polyfit(x,y,deg=1) # um ajuste linear para pegar os chutes de a e b
tmp=sort(x) # ordenando x
x_line=np.arange(tmp[0],tmp[-1],0.01)
y_line=x_line*a + b

plt.plot(x_line,y_line,ls=':',color='red',label='no error') # plotando xy como pontinhos Isso seria a regressão sem considerar os erros em x e y

############### Um bloco de coisas para o ODR, sugiro nao mexer)
linear = od.Model(f)
mydata = od.RealData(x,y,sx=xer,sy=yer)
myodr = od.ODR(mydata, linear,beta0=[a,b])
myoutput = myodr.run()
a=myoutput.beta[0]
b=myoutput.beta[1]
aerr=myoutput.sd_beta[0]
berr=myoutput.sd_beta[1]
yodr=a*x_line+b
y_line=yodr
############### Um bloco de coisas para o ODR, sugiro nao mexer)

plt.plot(x_line,y_line,ls='--',color='black',label='Linear fit') # plotando o ajuste com erros em x e y

print('\n *****************************************')
print('            y=ax+b                          ')
print('a =',a)
print('error_a =',aerr)
print('a =',b)
print('error_b =',berr)
print('\n *****************************************')

plt.legend(frameon=False)
plt.legend(prop = {'size':22})

plt.axis([-1,0.2,-3.75,-3.0])
plt.xlabel('log ([OIII]/[OII])', size=22)
plt.ylabel('log $U$', size=22)
plt.savefig('logU') # Salvando a figura em pdf, se quiser png eh so trocar pdf .png, .eps e assim por diante

plt.show()



